Constructing and Analyzing the LSM Compaction Design Space (Updated Version)

Log-structured merge (LSM) trees offer efficient ingestion by appending incoming data, and thus, are widely used as the storage layer of production NoSQL data stores. To enable competitive read performance, LSM-trees periodically re-organize data to form a tree with levels of exponentially increasing capacity, through iterative compactions. Compactions fundamentally influence the performance of an LSM-engine in terms of write amplification, write throughput, point and range lookup performance, space amplification, and delete performance. Hence, choosing the appropriate compaction strategy is crucial and, at the same time, hard as the LSM-compaction design space is vast, largely unexplored, and has not been formally defined in the literature. As a result, most LSM-based engines use a fixed compaction strategy, typically hand-picked by an engineer, which decides how and when to compact data. In this paper, we present the design space of LSM-compactions, and evaluate state-of-the-art compaction strategies with respect to key performance metrics. Toward this goal, our first contribution is to introduce a set of four design primitives that can formally define any compaction strategy: (i) the compaction trigger, (ii) the data layout, (iii) the compaction granularity, and (iv) the data movement policy. Together, these primitives can synthesize both existing and completely new compaction strategies. Our second contribution is to experimentally analyze 10 compaction strategies. We present 12 observations and 7 high-level takeaway messages, which show how LSM systems can navigate the compaction design space.

==> get_bib.sh <==
WHOAMI=$(whoami)
echo $WHOAMI

BIBLIO="./biblio.tex"

if test -f "$BIBLIO"; then
	echo "biblio.tex found in current path :: continue with make"
else
	echo "biblio.tex NOT found in current path :: checking for library.bib in default Dropbox path"
	POSSIBLE_LIBPATH=`find ~/Dropbox -type f -name "library.bib" | grep "W-Lab/Bibliography-Mendeley" | head -1`
	echo "Trying in $POSSIBLE_LIBPATH"
	LIBPATH=$POSSIBLE_LIBPATH
	echo $LIBPATH
	if test -f "$LIBPATH"; then
		echo "library.bib found in default Dropbox path :: creating biblio.tex (in current path)"
		touch biblio.tex && echo "\\\bibliographystyle{abbrv}" > biblio.tex && echo "\\\bibliography{$LIBPATH}" >> biblio.tex
		echo "biblio.tex created successfully !!"
	else 
		echo "library.bib NOT found in default Dropbox path :: searching in other locations within Dropbox folder"
		DRPBXLIBPATH=$(find  /Users/$WHOAMI/Dropbox/ -name "library.bib" 2> /dev/null)
		echo "library.bib found in $DRPBXLIBPATH"
		read -p 'do you want to use this path to create biblio.tex? (y/n) : ' upath
		if [ $upath == "y" ]; then
			echo "creating biblio.tex (in current path)"
			touch biblio.tex && echo "\\\bibliographystyle{abbrv}" > biblio.tex && echo "\\\bibliography{$DRPBXLIBPATH}" >> biblio.tex
			echo "biblio.tex created successfully !!"
		else
			read -p 'do you want to search in other locations? (y/n) : ' upath
			if [ $upath == "y" ]; then
				echo "library.bib NOT found within Dropbox :: searching in other places"
				ALTLIBPATH=$(find  /Users/$WHOAMI/ -name "library.bib" 2> /dev/null)
				echo "library.bib found in $ALTLIBPATH"
				read -p 'do you want to use this path to create biblio.tex? (y/n) : ' upath
				if [ $upath == "y" ]; then
					echo "creating biblio.tex (in current path)"
					touch biblio.tex && echo "\\\bibliographystyle{abbrv}" > biblio.tex && echo "\\\bibliography{$ALTLIBPATH}" >> biblio.tex
					echo "biblio.tex created successfully !!"
				else
					echo "aborting !!"
				fi
			else
				echo "terminating search !!"
			fi
		fi
		
	fi
fi

